Ascents in Non-Negative Lattice Paths

Non-negative {\L}ukasiewicz paths are special two-dimensional lattice paths never passing below their starting altitude which have only one single special type of down step. They are well-known and -studied combinatorial objects, in particular due to their bijective relation to trees with given node degrees. We study the asymptotic behavior of the number of ascents (i.e., the number of maximal sequences of consecutive up steps) of given length for classical subfamilies of general non-negative {\L}ukasiewicz paths: those with arbitrary ending altitude, those ending on their starting altitude, and a variation thereof. Our results include precise asymptotic expansions for the expected number of such ascents as well as for the corresponding variance.

==> anc/lukasiewicz-dispersed-excursions.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "var('z v u t tau zeta')\n",
    "function('P V')\n",
    "var('r p', domain=\"integer\")\n",
    "\n",
    "maxima_calculus(\"algebraic: true\")\n",
    "\n",
    "A.<Z> = AsymptoticRing('Z^QQ', SR, default_prec=3)\n",
    "A2.<n> = AsymptoticRing('QQ^n * n^QQ', SR, default_prec=5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "assumptions_dict = {\n",
    "    P(u).diff(u)(u=tau) : 0,\n",
    "    P(zeta*tau): zeta^(-1) * P(tau),\n",
    "    P(u).diff(u)(u=zeta*tau) : 0,\n",
    "    P(u).diff(u, 2)(u=zeta*tau) : zeta^(-3) * P(u).diff(u,2)(u=tau),\n",
    "    P(u).diff(u, 3)(u=zeta*tau) : zeta^(-4) * P(u).diff(u,3)(u=tau),\n",
    "    P(u).diff(u, 4)(u=zeta*tau) : zeta^(-5) * P(u).diff(u,4)(u=tau),\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "z_loc = zeta/P(tau) * (1 - Z^(-1))\n",
    "\n",
    "def phi(u):\n",
    "    if u == 0:\n",
    "        return 1\n",
    "    return u*P(u)\n",
    "\n",
    "V_expansion = (zeta * asymptotic_expansions.ImplicitExpansion(Z, phi=phi, tau=tau, precision=5))\n",
    "V_expansion = V_expansion.map_coefficients(lambda t: t.subs({\n",
    "    P(tau).diff(tau,1) : 0\n",
    "}).simplify_rational())\n",
    "V_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "var('a0 a1 a2')\n",
    "V_expansion_stub = tau*zeta + a0*Z^(-1/2) + a1*Z^(-1) + a2*Z^(-3/2) + O(Z^(-2))\n",
    "coefficients_dict = {\n",
    "    a0: V_expansion.monomial_coefficient(Z^(-1/2)),\n",
    "    a1: V_expansion.monomial_coefficient(Z^(-1)),\n",
    "    a2: V_expansion.monomial_coefficient(Z^(-3/2)),\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "D_expansion = (1/z_loc * (1 / (1 - V_expansion) - 1)).map_coefficients(lambda t: t.simplify_rational())\n",
    "D_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "forget()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "**Note:** The following asymptotic expansions in $n\\to\\infty$ involving $\\zeta$ are to be read in a special way. As there are $p$ singularities located at $\\zeta/P(\\tau)$ for $\\zeta\\in G(p)$ (i.e., all $p$th roots of unity), the actually valid expansions can be obtained by additionally summing over $\\zeta\\in G(p)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "number_of_dispersed_excursions = D_expansion._singularity_analysis_(n, zeta=zeta/P(tau)).map_coefficients(lambda t: t.factor())\n",
    "number_of_dispersed_excursions.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "kernel = (v - z - z*(t-1)*(z*(P(v) - 1/v))^r)*(1 - z*(P(v) - 1/v)) - z^2*(P(v) - 1/v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "v_diff_1 = kernel.subs({v : V(z,t)}).diff(t,1)(t=1).solve(V(z,t).diff(t,1)(t=1))[0].subs({\n",
    "    P(V(z,1)) : 1/z\n",
    "})\n",
    "v_diff_1.simplify_rational().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def function_expansion(f, x, x0, degree):\n",
    "    return sum(f(u).diff(u, j)(u=x0).subs(assumptions_dict)/factorial(j) * (x - x0)^j for j in srange(degree+2))\n",
    "\n",
    "P_V_expansion = function_expansion(P(u), V_expansion_stub, zeta*tau, 4)\n",
    "P_V_d1_expansion = function_expansion(P(u).diff(u), V_expansion_stub, zeta*tau, 4)\n",
    "P_V_d2_expansion = function_expansion(P(u).diff(u,2), V_expansion_stub, zeta*tau, 4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "var('V_z_1, P_d1_V')\n",
    "v_diff_1_func = fast_callable((v_diff_1.rhs() / z).subs({\n",
    "    P(u).diff(u)(u=V(z,1)) : P_d1_V,\n",
    "}).subs({\n",
    "    V(z,1) : V_z_1\n",
    "}).simplify_rational(), vars=[V_z_1, P_d1_V, z, r])\n",
    "expectation_expansion_factor1 = v_diff_1_func(V_expansion_stub, P_V_d1_expansion, z_loc, r)\n",
    "expectation_expansion_factor1 = expectation_expansion_factor1.map_coefficients(lambda t: t.canonicalize_radical())\n",
    "expectation_expansion_factor2 = ((z_loc * D_expansion + 1)^2).map_coefficients(lambda t: t.simplify_rational().factor())\n",
    "expectation_expansion = expectation_expansion_factor1 * expectation_expansion_factor2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_expansion = expectation_expansion.map_coefficients(lambda t: t.subs(assumptions_dict).subs(coefficients_dict).simplify_rational().factor())\n",
    "expectation_expansion.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In order to avoid invalid cancellations when normalizing the expansion for the expected value, we introduce an auxiliary variable $\\zeta_o$. The actually valid expansion is now obtained by summing over $\\zeta$, $\\zeta_o\\in G(p)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "var('zeta_o')\n",
    "expectation_unnormalized = expectation_expansion.map_coefficients(lambda t: t.subs({zeta : zeta_o}))._singularity_analysis_(n, zeta=zeta_o/P(tau))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_normalized = (expectation_unnormalized / number_of_dispersed_excursions).map_coefficients(lambda t: t.simplify_rational().factor())\n",
    "expectation_normalized.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Special case: $\\mathcal{S} = \\{-1, 1\\}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "P(u) = 1/u + u\n",
    "kernel = (v - z - z*(t-1)*(z*(P(v) - 1/v))^r)*(1 - z*(P(v) - 1/v)) - z^2*(P(v) - 1/v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "V_diff_1 = kernel.subs({v : V(z,t)}).diff(t,1)(t=1).solve(V(z,t).diff(t,1)(t=1))[0].subs({\n",
    "    P(V(z,1)) : 1/z\n",
    "})\n",
    "V_diff_1.simplify_rational().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "[V_sol] = list(eq.rhs() for eq in kernel(t=1).solve(v) if eq.rhs().limit(z=0) == 0)\n",
    "V_sol.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "F = (v - V(z,t))/(v - z*(1 + z*v/(1-z*v) + (t-1)*(z*v))) * (1 + z*v/(1-z*v) + (t-1)*(z*v))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "F(v=0,t=1).simplify_rational().subs({V(z,1): V_sol}).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "[V_diff] = [eq.rhs() for eq in kernel(v=V(z,t)).diff(t,1)(t=1).solve(V(z,t).diff(t,1)(t=1))]\n",
    "F(v=0).diff(t,1)(t=1).simplify_rational().subs({\n",
    "    V(z,t).diff(t,1)(t=1): V_diff\n",
    "}).subs({V(z,1): V_sol}).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def D(z):\n",
    "    return -1/(2*z) + 1/(2*z) * sqrt((1 + 2*z)/(1 - 2*z))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "D(z).simplify_rational().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "D(z).simplify_rational().taylor(z, 0, 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "[binomial(nn, floor(nn/2)) for nn in srange(10)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "var('c')\n",
    "# workaround: c = (-1)^n\n",
    "number_of_dispersed_dyck_pt1 = A2.coefficients_of_generating_function(D, singularities=[+1/2], precision=3)\n",
    "number_of_dispersed_dyck_pt2 = A2.coefficients_of_generating_function(D, singularities=[-1/2], precision=3)\n",
    "number_of_dispersed_dyck_pt2 = number_of_dispersed_dyck_pt2 / (-2)^n * c * 2^n\n",
    "number_of_dispersed_dyck = number_of_dispersed_dyck_pt1 + number_of_dispersed_dyck_pt2\n",
    "number_of_dispersed_dyck = number_of_dispersed_dyck.map_coefficients(lambda t: t.simplify_rational().factor())\n",
    "number_of_dispersed_dyck.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "D_diff_1 = V_diff_1.rhs().subs({V(z,1): V_sol(t=1)}) / z / (1 - V_sol(t=1))^2\n",
    "D_diff_1 = D_diff_1.simplify_rational().factor()\n",
    "D_diff_1.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "D_diff_1_func = fast_callable(D_diff_1, vars=[z,r])\n",
    "expectation_unnormalized_pt1 = A2.coefficients_of_generating_function(lambda z: D_diff_1_func(z, r), singularities=[1/2], precision=3)\n",
    "expectation_unnormalized_pt2 = A2.coefficients_of_generating_function(lambda z: D_diff_1_func(z, r), singularities=[-1/2], precision=3)\n",
    "expectation_unnormalized_pt2 = expectation_unnormalized_pt2 / (-2)^n * c * 2^n\n",
    "expectation_unnormalized = expectation_unnormalized_pt1 + expectation_unnormalized_pt2\n",
    "expectation_unnormalized = expectation_unnormalized.map_coefficients(lambda t: t.subs({exp(I*pi*r): (-1)^r}).canonicalize_radical().factor())\n",
    "expectation_unnormalized.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_normalized = (expectation_unnormalized / number_of_dispersed_dyck)\n",
    "expectation_normalized = expectation_normalized.map_coefficients(lambda t: t.simplify_rational().factor())\n",
    "expectation_normalized.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.1.beta8",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/lukasiewicz-excursions.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "var('z v u t tau')\n",
    "function('P V')\n",
    "var('r p', domain=\"integer\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "assumptions_dict = {\n",
    "    P(u).diff(u)(u=tau) : 0\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "maxima_calculus(\"algebraic: true\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "A.<Z> = AsymptoticRing('Z^QQ', SR, default_prec=3)\n",
    "A2.<n> = AsymptoticRing('QQ^n * n^QQ', SR, default_prec=5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "kernel = (v - z - z*(t-1)*(z*(P(v) - 1/v))^r)*(1 - z*(P(v) - 1/v)) - z^2*(P(v) - 1/v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# the analytic implicit function theorem is applicable:\n",
    "kernel.factor().diff(v, 1).simplify_rational()(z=0, t=1, v=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "v_diff_1 = kernel.subs({v : V(z, t)}).diff(t, 1)(t=1).solve(V(z, t).diff(t, 1)(t=1))[0].subs({\n",
    "    P(V(z, 1)) : 1/z\n",
    "})\n",
    "v_diff_1.simplify_rational().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "v_diff_2 = kernel.subs({v : V(z, t)}).diff(t, 2)(t=1).solve(V(z, t).diff(t, 2)(t=1))[0].subs({\n",
    "    P(V(z, 1)) : 1/z\n",
    "})\n",
    "v_diff_2 = v_diff_2.subs(v_diff_1).simplify_rational().factor()\n",
    "v_diff_2.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "assume(p, 'integer')\n",
    "z_loc = 1/P(tau) * (1 - Z^-1)\n",
    "\n",
    "def phi(u):\n",
    "    return 1 if u == 0 else u * P(u)\n",
    "\n",
    "V_rho_expansion = asymptotic_expansions.ImplicitExpansion(Z, phi=phi, tau=tau, precision=5)\n",
    "excursions_rho_expansion = V_rho_expansion / z_loc\n",
    "\n",
    "assume(tau > 0)\n",
    "excursions_rho_expansion = excursions_rho_expansion.map_coefficients(lambda t: t.simplify_rational().subs(assumptions_dict).canonicalize_radical())\n",
    "excursions_rho_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "var('a1 a2 a3')\n",
    "excursions_stub_expansion = tau*P(tau) + a1*Z^(-1/2) + a2*Z^(-1) + a3*Z^(-3/2) + O(Z^-2)\n",
    "excursions_stub_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "coefficients_dict = {\n",
    "    a1: excursions_rho_expansion.monomial_coefficient(Z^(-1/2)),\n",
    "    a2: excursions_rho_expansion.monomial_coefficient(Z^(-1)),\n",
    "    a3: excursions_rho_expansion.monomial_coefficient(Z^(-3/2)),\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "forget()\n",
    "number_of_excursions = (p * excursions_stub_expansion)._singularity_analysis_('n', zeta=1/P(tau))\n",
    "number_of_excursions.map_coefficients(lambda t: t.subs(coefficients_dict).simplify_rational().factor()).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def function_expansion(f, x, x0, degree):\n",
    "    return sum(f(u).diff(u, j)(u=x0).subs(assumptions_dict)/factorial(j) * (x - x0)^j for j in srange(degree+2))\n",
    "\n",
    "P_V_expansion = function_expansion(P(u), excursions_stub_expansion*z_loc, tau, 4)\n",
    "P_V_d1_expansion = function_expansion(P(u).diff(u), excursions_stub_expansion*z_loc, tau, 4)\n",
    "P_V_d2_expansion = function_expansion(P(u).diff(u,2), excursions_stub_expansion*z_loc, tau, 4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "var('V_z_1, P_d1_V')\n",
    "v_diff_1_func = fast_callable((v_diff_1.rhs() / z).subs({\n",
    "    P(u).diff(u)(u=V(z,1)) : P_d1_V,\n",
    "}).subs({\n",
    "    V(z,1) : V_z_1\n",
    "}).simplify_rational(), vars=[V_z_1, P_d1_V, z, r])\n",
    "expectation_expansion = v_diff_1_func(excursions_stub_expansion*z_loc, P_V_d1_expansion, z_loc, r)\n",
    "expectation_expansion = expectation_expansion.map_coefficients(lambda t: t.canonicalize_radical())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "expectation_unnormalized = (p * expectation_expansion)._singularity_analysis_(n, zeta=1/P(tau))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "from utilities import group_by_denominator\n",
    "var('c')\n",
    "assume(r, 'integer')\n",
    "expectation_normalized = (expectation_unnormalized / number_of_excursions).map_coefficients(lambda t: t.simplify_rational())\n",
    "expectation_normalized = expectation_normalized.map_coefficients(lambda t: t.subs(coefficients_dict).subs(\n",
    "    {P(tau): c/tau, (-c + 1)^r : (-1)^r * (c - 1)^r}).simplify_rational().factor())\n",
    "expectation_normalized.map_coefficients(group_by_denominator).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# Example: Dyck paths -- P(u) = 1/u + u\n",
    "\n",
    "expectation_normalized.map_coefficients(lambda t: t.subs({\n",
    "    P(tau).diff(tau,2)(tau=1): 2,\n",
    "    P(tau).diff(tau,3)(tau=1): -6,\n",
    "    P(1): 2,\n",
    "    tau: 1,\n",
    "    p: 2,\n",
    "    c: 2,\n",
    "}).canonicalize_radical().factor()).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "var('V_z_1, P_d1_V, P_d2_V')\n",
    "v_diff_2_func = fast_callable((v_diff_2.rhs() / z).subs({\n",
    "    P(u).diff(u)(u=V(z,1)) : P_d1_V,\n",
    "    P(u).diff(u, 2)(u=V(z,1)) : P_d2_V,\n",
    "}).subs({\n",
    "    V(z,1) : V_z_1\n",
    "}).simplify_rational(), vars=[V_z_1, P_d1_V, P_d2_V, z, r])\n",
    "fmom2_expansion = v_diff_2_func(excursions_stub_expansion * z_loc, P_V_d1_expansion, P_V_d2_expansion, z_loc, r)\n",
    "fmom2_expansion = fmom2_expansion.map_coefficients(lambda t: t.canonicalize_radical())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "fmom2_unnormalized = (p * fmom2_expansion)._singularity_analysis_(n, zeta=1/P(tau))\n",
    "fmom2_normalized = (fmom2_unnormalized / number_of_excursions).map_coefficients(lambda t: t.simplify_rational())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "from utilities import group_by_denominator\n",
    "assume(c>0)\n",
    "variance_asy = fmom2_normalized + expectation_normalized - expectation_normalized^2\n",
    "variance_asy = variance_asy.map_coefficients(lambda t: t.subs(coefficients_dict).canonicalize_radical())\n",
    "variance_asy.map_coefficients(lambda t: \n",
    "    t.subs({P(tau): c/tau}).simplify_rational().subs(\n",
    "        {(1-c)^(2*r): (c-1)^(2*r)}\n",
    "    ).simplify_rational()).map_coefficients(group_by_denominator).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# Example: Dyck paths -- P(u) = 1/u + u\n",
    "assume(r, 'integer')\n",
    "variance_asy.map_coefficients(lambda t: t.subs({\n",
    "    P(tau).diff(tau,2)(tau=1): 2,\n",
    "    P(tau).diff(tau,3)(tau=1): -6,\n",
    "    P(1): 2,\n",
    "    tau: 1,\n",
    "    p: 2,\n",
    "    c: 2,\n",
    "}).canonicalize_radical()).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Special case: $\\mathcal{S} = \\{-1, 1\\}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "P(u) = 1/u + u"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "kernel = (v - z - z*(t-1)*(z*(P(v) - 1/v))^r)*(1 - z*(P(v) - 1/v)) - z^2*(P(v) - 1/v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "[v_sol] = list(eq.rhs() for eq in solve(v == z*v*P(v), v) if eq.rhs().limit(z=0) == 0)\n",
    "v_sol.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# substitution: z^2 = u/(1 + u)^2\n",
    "(v_sol / z).subs({z : sqrt(u)/(1+u)}).simplify_rational().subs({\n",
    "    sqrt((u^2 - 2*u + 1)/(u^2 + 2*u + 1)) : (1-u)/(1+u)\n",
    "}).simplify_rational().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r_func = fast_callable(v_sol/z, vars=[z])\n",
    "number_of_excursions = A2.coefficients_of_generating_function(lambda z: F_r_func(sqrt(z)), singularities=[1/4], precision=6)\n",
    "number_of_excursions.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "v_diff_1 = kernel.subs({v : V(z,t)}).diff(t,1)(t=1).solve(V(z,t).diff(t,1)(t=1))[0].subs({\n",
    "    V(z,1) : v_sol\n",
    "})\n",
    "v_diff_1.simplify_rational().factor().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# substitution: z^2 = u/(1 + u)^2\n",
    "(v_diff_1.rhs() / z).subs({z : sqrt(u)/(1+u)}).simplify_rational().subs({\n",
    "    sqrt((u^2 - 2*u + 1)/(u^2 + 2*u + 1)) : (1-u)/(1+u),\n",
    "    1/sqrt((u^2 - 2*u + 1)/(u^2 + 2*u + 1)) : (1+u)/(1-u)\n",
    "}).factor().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r_diff1_func = fast_callable(v_diff_1.rhs()/z, vars=[z,r])\n",
    "expectation_unnormalized = A2.coefficients_of_generating_function(lambda z: F_r_diff1_func(sqrt(z), r), singularities=[1/4], precision=6)\n",
    "expectation_unnormalized = expectation_unnormalized.map_coefficients(lambda t: t.canonicalize_radical())\n",
    "expectation_normalized = expectation_unnormalized / number_of_excursions\n",
    "expectation_normalized.map_coefficients(lambda t: t.factor()).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "v_diff_2 = kernel.subs({v : V(z,t)}).diff(t,2)(t=1).solve(V(z,t).diff(t,2)(t=1))[0].subs({\n",
    "    V(z,1) : v_sol\n",
    "})\n",
    "v_diff_2 = v_diff_2.subs(v_diff_1).simplify_rational().factor()\n",
    "v_diff_2.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# substitution: z^2 = u/(1 + u)^2\n",
    "(v_diff_2.rhs() / z).subs({z : sqrt(u)/(1+u)}).simplify_rational().subs({\n",
    "    sqrt((u^2 - 2*u + 1)/(u^2 + 2*u + 1)) : (1-u)/(1+u),\n",
    "    1/sqrt((u^2 - 2*u + 1)/(u^2 + 2*u + 1)) : (1+u)/(1-u)\n",
    "}).factor().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r_diff2_func = fast_callable(v_diff_2.rhs()/z, vars=[z,r])\n",
    "fmom2_unnormalized = A2.coefficients_of_generating_function(lambda z: F_r_diff2_func(sqrt(z), r), singularities=[1/4], precision=5)\n",
    "fmom2_unnormalized = fmom2_unnormalized.map_coefficients(lambda t: t.canonicalize_radical())\n",
    "fmom2_normalized = fmom2_unnormalized / number_of_excursions\n",
    "variance_asy = fmom2_normalized + expectation_normalized - expectation_normalized^2\n",
    "variance_asy.map_coefficients(lambda t: t.factor()).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "variance_asy_simplified = ((1/2^(r+1) - (r^2 - 2*r + 3)/2^(2*r+3)) * n \n",
    "                           - ((r^2 - 3*r - 4)/2^(r+3) - (3*r^4 - 20*r^3 + 29*r^2 - 10*r - 14)/2^(2*r+5)) \n",
    "                           + O(n^(-1/2)))\n",
    "\n",
    "(variance_asy_simplified - variance_asy).exact_part().map_coefficients(lambda t: t.canonicalize_radical()).is_zero()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "variance_asy_simplified.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.1",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/lukasiewicz-meanders.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "var('z v u t c tau')\n",
    "function('P V')\n",
    "var('r p', domain=\"integer\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "maxima_calculus(\"algebraic: true\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "A.<Z> = AsymptoticRing('Z^QQ', SR, default_prec=3)\n",
    "A2.<n> = AsymptoticRing('QQ^n * n^QQ', SR, default_prec=5)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## General case: $\\tau \\neq 1$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "kernel = (v - z - z*(t-1)*(z*(P(v) - 1/v))^r)*(1 - z*(P(v) - 1/v)) - z^2*(P(v) - 1/v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "v_diff_1 = kernel.subs({v : V(z,t)}).diff(t,1)(t=1).solve(V(z,t).diff(t,1)(t=1))[0].subs({\n",
    "    P(V(z,1)) : 1/z\n",
    "})\n",
    "v_diff_1.simplify_rational().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# tau != 1\n",
    "number_of_meanders = (1 - V(1/P(1), 1)) * P(1)^n + O(n^(-10) * P(1)^n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def F_r(z,t,v):\n",
    "    factor = 1/(1 - z*(P(v) - 1/v)) + (t-1)*(z * (P(v) - 1/v))^r\n",
    "    return (v - V(z,t)) * factor/(v - z*factor)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r(z,1,1).simplify_rational().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# first derivative of F_r(z,t,1) w.r.t. t\n",
    "F_r_diff1 = ((c*z)^r * (c*z - 1)^2 * (1 - V(z,1)) / (1 - z*P(1))^2 \n",
    "             - V(z,t).diff(t,1)(t=1)/(1 - z*P(1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(F_r(z,t,1).diff(t,1)(t=1).simplify_rational() - F_r_diff1).factor().subs({\n",
    "    P(1) : c + 1\n",
    "}).simplify_rational().is_zero()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "var('alpha_0 alpha_1 alpha_2')\n",
    "var('beta_0 beta_1')\n",
    "# Z^-1 = (1 - z*P(1))\n",
    "z_loc = 1/P(1) * (1 - Z^-1)\n",
    "expansion_1_V = alpha_0 + alpha_1 * Z^-1 + alpha_2 * Z^-2 + O(Z^-3)\n",
    "expansion_V_t = beta_0 + beta_1 * Z^-1 + O(Z^-2)\n",
    "constants_dict = {\n",
    "    alpha_0 : 1 - V(1/P(1), 1),\n",
    "    alpha_1 : V(z,1).diff(z,1)(z=1/P(1))*P(1),\n",
    "    alpha_2 : -V(z, 1).diff(z,2)(z=1/P(1))*P(1)^2/2,\n",
    "    beta_0 : V(z,t).diff(t,1)(t=1, z=1/P(1)),\n",
    "    beta_1 : -V(z,t).diff(z,1).diff(t,1)(z=1/P(1), t=1)*P(1)\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "var('V_tmp V_t_tmp P_1')\n",
    "F_r_diff1_expansion = fast_callable(F_r_diff1.subs({\n",
    "    V(z,1) : 1 - V_tmp, \n",
    "    V(z,t).diff(t,1)(t=1) : V_t_tmp,\n",
    "    P(1) : P_1\n",
    "}), vars=[z, r, c, P_1, V_tmp, V_t_tmp])(z_loc, r, P(1) - 1, P(1), expansion_1_V, expansion_V_t)\n",
    "F_r_diff1_expansion = F_r_diff1_expansion.map_coefficients(lambda t: t.subs(constants_dict).canonicalize_radical())\n",
    "F_r_diff1_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "meanders_expectation_unnormalized = F_r_diff1_expansion._singularity_analysis_(n, zeta=1/P(1))\n",
    "meanders_expectation_unnormalized.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "from utilities import group_by_denominator\n",
    "var('tmp')\n",
    "meanders_expectation_normalized = meanders_expectation_unnormalized / number_of_meanders\n",
    "meanders_expectation_normalized = meanders_expectation_normalized.map_coefficients(lambda t: t.simplify_rational().factor())\n",
    "meanders_expectation_normalized.map_coefficients(lambda t: \n",
    "                                                 group_by_denominator(t.subs({V(1/P(1), 1) : tmp+1})).subs({\n",
    "                                                     tmp: V(1/P(1), 1) - 1\n",
    "                                                 })).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# second derivative of F_r(z,t,1) w.r.t. t\n",
    "F_r_diff2 = (-2*z*(c*z)^(2*r) * (c*z - 1)^3 * (1 - V(z,1)) / (1 - z*P(1))^3 \n",
    "             -2*(c*z)^r *(c*z - 1)^2 * V(z,t).diff(t,1)(t=1) / (1 - z*P(1))^2 \n",
    "             -V(z,t).diff(t,2)(t=1) / (1 - z*P(1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "(F_r(z,t,1).diff(t,2)(t=1).simplify_rational() - F_r_diff2).factor().subs({\n",
    "    P(1) : c + 1\n",
    "}).simplify_rational().is_zero()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "var('alpha_0 alpha_1 alpha_2')\n",
    "var('beta_0 beta_1')\n",
    "var('gamma_0')\n",
    "# Z^-1 = (1 - z*P(1))\n",
    "z_loc = 1/P(1) * (1 - Z^-1)\n",
    "expansion_1_V = alpha_0 + alpha_1 * Z^-1 + alpha_2 * Z^-2 + O(Z^-3)\n",
    "expansion_V_t = beta_0 + beta_1 * Z^-1 + O(Z^-2)\n",
    "expansion_V_tt = gamma_0 + O(Z^-1)\n",
    "constants_dict = {\n",
    "    alpha_0 : 1 - V(1/P(1), 1),\n",
    "    alpha_1 : V(z,1).diff(z,1)(z=1/P(1))*P(1),\n",
    "    alpha_2 : -V(z, 1).diff(z,2)(z=1/P(1))*P(1)^2/2,\n",
    "    beta_0 : V(z,t).diff(t,1)(t=1, z=1/P(1)),\n",
    "    beta_1 : -V(z,t).diff(z,1).diff(t,1)(z=1/P(1), t=1)*P(1),\n",
    "    gamma_0 : V(z,t).diff(t,2)(t=1, z=1/P(1))\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "var('V_tmp V_t_tmp V_tt_tmp P_1')\n",
    "F_r_diff2_expansion = fast_callable(F_r_diff2.subs({\n",
    "    V(z,1) : 1 - V_tmp, \n",
    "    V(z,t).diff(t,1)(t=1) : V_t_tmp,\n",
    "    V(z,t).diff(t,2)(t=1) : V_tt_tmp,\n",
    "    P(1) : P_1\n",
    "}), vars=[z, r, c, P_1, V_tmp, V_t_tmp, V_tt_tmp])(z_loc, r, P(1) - 1, P(1), expansion_1_V, expansion_V_t, expansion_V_tt)\n",
    "F_r_diff2_expansion = F_r_diff2_expansion.map_coefficients(lambda t: t.subs(constants_dict).canonicalize_radical())\n",
    "F_r_diff2_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "meanders_fmom2_unnormalized = F_r_diff2_expansion._singularity_analysis_(n, zeta=1/P(1))\n",
    "meanders_fmom2_unnormalized.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "from utilities import group_by_denominator\n",
    "var('tmp')\n",
    "meanders_fmom2_normalized = meanders_fmom2_unnormalized / number_of_meanders\n",
    "meanders_fmom2_normalized = meanders_fmom2_normalized.map_coefficients(lambda t: t.simplify_rational())\n",
    "meanders_variance = meanders_fmom2_normalized + meanders_expectation_normalized - meanders_expectation_normalized^2\n",
    "meanders_variance = meanders_variance.map_coefficients(lambda t: t.simplify_rational().subs({V(1/P(1), 1): tmp + 1}))\\\n",
    "    .map_coefficients(group_by_denominator).map_coefficients(lambda t: t.subs({tmp : V(1/P(1), 1) - 1}))\n",
    "\n",
    "meanders_variance.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "(meanders_variance.map_coefficients(lambda t: t.canonicalize_radical().factor()) + O(n^0)).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Ascents in meanders with $\\mathcal{S} = \\{-1, 1\\}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "P(u) = 1/u + u"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r(z,t,v).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "kernel = (v - z - z*(t-1)*(z*(P(v) - 1/v))^r)*(1 - z*(P(v) - 1/v)) - z^2*(P(v) - 1/v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "[v_sol] = list(eq.rhs() for eq in solve(v == z*v*P(v), v) if eq.rhs().limit(z=0) == 0)\n",
    "v_sol.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r(z,1,1).subs({\n",
    "    V(z,1) : v_sol\n",
    "}).simplify_rational().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# workaround: c = (-1)^n\n",
    "F_r_func = fast_callable(F_r(z,1,1).subs({\n",
    "    V(z,1) : v_sol\n",
    "}).simplify_rational().factor(), vars=[z,r])\n",
    "number_of_meanders_pt1 = A2.coefficients_of_generating_function(lambda z: F_r_func(z,r), singularities=[1/2], precision=5)\n",
    "number_of_meanders_pt2 = A2.coefficients_of_generating_function(lambda z: F_r_func(z,r), singularities=[-1/2], precision=5)\n",
    "number_of_meanders_pt2 = number_of_meanders_pt2 / (-2)^n * 2^n * c\n",
    "number_of_meanders = (number_of_meanders_pt1 + number_of_meanders_pt2).map_coefficients(lambda t: t.subs({\n",
    "        e^(i * pi * r) : (-1)^r\n",
    "    }).canonicalize_radical())\n",
    "number_of_meanders.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "v_diff_1 = kernel.subs({v : V(z,t)}).diff(t,1)(t=1).solve(V(z,t).diff(t,1)(t=1))[0].subs({\n",
    "    V(z,1) : v_sol\n",
    "})\n",
    "v_diff_1.factor().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r(z,t,1).diff(t,1)(t=1).subs({\n",
    "    V(z,1) : v_sol,\n",
    "    V(z,t).diff(t,1)(t=1) : v_diff_1.rhs()\n",
    "}).simplify_rational().factor().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r(z,t,1).diff(t,1)(t=1).simplify_rational().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r_diff1_func = fast_callable(F_r(z,t,1).diff(t,1)(t=1).subs({\n",
    "    V(z,1) : v_sol,\n",
    "    V(z,t).diff(t,1)(t=1) : v_diff_1.rhs()\n",
    "}).simplify_rational().factor(), vars=[z, r])\n",
    "meander_expectation_unnormalized_pt1 = A2.coefficients_of_generating_function(lambda z: F_r_diff1_func(z, r), singularities=[1/2], precision=5)\n",
    "meander_expectation_unnormalized_pt2 = A2.coefficients_of_generating_function(lambda z: F_r_diff1_func(z, r), singularities=[-1/2], precision=5)\n",
    "meander_expectation_unnormalized_pt2 = meander_expectation_unnormalized_pt2 / (-2)^n * 2^n * c\n",
    "meander_expectation_unnormalized = meander_expectation_unnormalized_pt1 + meander_expectation_unnormalized_pt2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "meander_expectation_unnormalized = meander_expectation_unnormalized.map_coefficients(lambda t: t.subs({\n",
    "    e^(i * pi * r) : (-1)^r\n",
    "}).canonicalize_radical())\n",
    "meander_expectation_normalized = meander_expectation_unnormalized / number_of_meanders\n",
    "meander_expectation_normalized = meander_expectation_normalized.map_coefficients(lambda t: t.simplify_rational().factor())\n",
    "meander_expectation_normalized.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "v_diff_2 = kernel.subs({v : V(z,t)}).diff(t,2)(t=1).solve(V(z,t).diff(t,2)(t=1))[0].subs({\n",
    "    V(z,1) : v_sol,\n",
    "    V(z,t).diff(t, 1)(t=1) : v_diff_1.rhs()\n",
    "})\n",
    "v_diff_2.factor().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r_diff2_func = fast_callable(F_r(z,t,1).diff(t,2)(t=1).subs({\n",
    "    V(z,1) : v_sol,\n",
    "    V(z,t).diff(t,1)(t=1) : v_diff_1.rhs(),\n",
    "    V(z,t).diff(t,2)(t=1) : v_diff_2.rhs()\n",
    "}).simplify_rational().factor(), vars=[z,r])\n",
    "meander_fmom2_unnormalized_pt1 = A2.coefficients_of_generating_function(lambda z: F_r_diff2_func(z, r), singularities=[1/2], precision=5)\n",
    "w0 = SR.wild(0)\n",
    "meander_fmom2_unnormalized_pt2 = A2.coefficients_of_generating_function(lambda z: F_r_diff2_func(z, r), singularities=[-1/2], precision=5).map_coefficients(lambda t: t.subs({\n",
    "    cosh(w0) : 1/2 * (exp(w0) + exp(-w0)),\n",
    "    sinh(w0) : 1/2 * (exp(w0) - exp(-w0))\n",
    "}))\n",
    "meander_fmom2_unnormalized_pt2 = meander_fmom2_unnormalized_pt2 / (-2)^n * 2^n * c\n",
    "meander_fmom2_unnormalized = (meander_fmom2_unnormalized_pt1 + meander_fmom2_unnormalized_pt2).map_coefficients(lambda t: t.canonicalize_radical().subs({\n",
    "    e^(i*pi*r) : (-1)^r\n",
    "}).canonicalize_radical())\n",
    "meander_fmom2_normalized = meander_fmom2_unnormalized / number_of_meanders\n",
    "meander_fmom2_normalized.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "meander_variance = meander_fmom2_normalized + meander_expectation_normalized - meander_expectation_normalized^2\n",
    "meander_variance = meander_variance.map_coefficients(lambda t: t.factor())\n",
    "meander_variance.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Ascents in meanders with $\\mathcal{S} = \\{-1, 0, 1\\}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "P(u) = 1/u + 1 + u"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "kernel = (v - z - z*(t-1)*(z*(P(v) - 1/v))^r)*(1 - z*(P(v) - 1/v)) - z^2*(P(v) - 1/v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "[v_sol] = list(eq.rhs() for eq in solve(v == z*v*P(v), v) if eq.rhs().limit(z=0) == 0)\n",
    "v_sol.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r_func = fast_callable(F_r(z,1,1).subs({\n",
    "    V(z,1) : v_sol\n",
    "}).simplify_rational().factor(), vars=[z,r])\n",
    "number_of_meanders = A2.coefficients_of_generating_function(lambda z: F_r_func(z,r), singularities=[1/3], precision=5)\n",
    "number_of_meanders = number_of_meanders.map_coefficients(lambda t: t.subs({\n",
    "        e^(i * pi * r) : (-1)^r\n",
    "    }).canonicalize_radical())\n",
    "number_of_meanders.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "v_diff_1 = kernel.subs({v : V(z,t)}).diff(t,1)(t=1).solve(V(z,t).diff(t,1)(t=1))[0].subs({\n",
    "    V(z,1) : v_sol\n",
    "})\n",
    "v_diff_1.factor().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r_diff1_func = fast_callable(F_r(z,t,1).diff(t,1)(t=1).subs({\n",
    "    V(z,1) : v_sol,\n",
    "    V(z,t).diff(t,1)(t=1) : v_diff_1.rhs()\n",
    "}).simplify_rational().factor(), vars=[z, r])\n",
    "meander_expectation_unnormalized = A2.coefficients_of_generating_function(lambda z: F_r_diff1_func(z, r), singularities=[1/3], precision=5)\n",
    "meander_expectation_unnormalized = meander_expectation_unnormalized.map_coefficients(lambda t: t.canonicalize_radical().subs({\n",
    "    e^(i * pi * r): (-1)^r\n",
    "}).canonicalize_radical())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "meander_expectation_normalized = (meander_expectation_unnormalized / number_of_meanders).map_coefficients(lambda t: t.canonicalize_radical())\n",
    "meander_expectation_normalized.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "v_diff_2 = kernel.subs({v : V(z,t)}).diff(t,2)(t=1).solve(V(z,t).diff(t,2)(t=1))[0].subs({\n",
    "    V(z,1) : v_sol,\n",
    "    V(z,t).diff(t, 1)(t=1) : v_diff_1.rhs()\n",
    "})\n",
    "v_diff_2.factor().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r_diff2_func = fast_callable(F_r(z,t,1).diff(t,2)(t=1).subs({\n",
    "    V(z,1) : v_sol,\n",
    "    V(z,t).diff(t,1)(t=1) : v_diff_1.rhs(),\n",
    "    V(z,t).diff(t,2)(t=1) : v_diff_2.rhs()\n",
    "}).simplify_rational().factor(), vars=[z,r])\n",
    "meander_fmom2_unnormalized = A2.coefficients_of_generating_function(lambda z: F_r_diff2_func(z, r), singularities=[1/3], precision=5)\n",
    "w0 = SR.wild(0)\n",
    "meander_fmom2_unnormalized = meander_fmom2_unnormalized.map_coefficients(lambda t: t.canonicalize_radical().subs({\n",
    "    cosh(w0) : 1/2 * (exp(w0) + exp(-w0)),\n",
    "    sinh(w0) : 1/2 * (exp(w0) - exp(-w0)),\n",
    "    e^(i*pi*r) : (-1)^r\n",
    "}).canonicalize_radical())\n",
    "meander_fmom2_normalized = meander_fmom2_unnormalized / number_of_meanders\n",
    "meander_fmom2_normalized = meander_fmom2_normalized.map_coefficients(lambda t: t.factor())\n",
    "meander_fmom2_normalized.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "meander_variance = meander_fmom2_normalized + meander_expectation_normalized - meander_expectation_normalized^2\n",
    "meander_variance = meander_variance.map_coefficients(lambda t: t.simplify_rational())\n",
    "meander_variance.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.1",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/utilities.py <==
from itertools import groupby
from sage.symbolic.operators import add_vararg

def group_by_denominator(expression):
    if expression.expand().operator() != add_vararg:
        return expression
    return sum(
        sum(expr).factor()
        for d, expr in groupby(
            sorted(
                map(
                    lambda u: u.factor(),
                    expression.expand().operands()
                ),
                key=lambda u: str(u.denominator())
            ),
            key=lambda u: str(u.denominator())
        )
    )

